Randomness versus nonlocality in the Mermin-Bell experiment with three parties

The detection of nonlocal correlations in a Bell experiment implies almost by definition some intrinsic randomness in the measurement outcomes. For given correlations, or for a given Bell violation, the amount of randomness predicted by quantum physics, quantified by the guessing probability, can generally be bounded numerically. However, currently only a few exact analytic solutions are known for violations of the bipartite Clauser-Horne-Shimony-Holt Bell inequality. Here, we study the randomness in a Bell experiment where three parties test the tripartite Mermin-Bell inequality. We give tight upper bounds on the guessing probabilities associated with one and two of the parties' measurement outcomes as a function of the Mermin inequality violation. Finally, we discuss the possibility of device-independent secret sharing based on the Mermin inequality and argue that the idea seems unlikely to work.

==> anc/divars.py <==
# Small package to work with polynomials in dichotomic variables.
# Example use looks like this (>>> is the prompt):
#
#   >>> from divars import bind_divars
#   >>> bind_divars('Id A1 A2 B1 B2')
#   >>> (Id + A1)**2
#   2 Id + 2 A1
#   >>> S = A1 * (B1 + B2) + A2 * (B1 - B2)
#   >>> S**2
#   4 Id - A1 A2 B1 B2 + A1 A2 B2 B1 + A2 A1 B1 B2 - A2 A1 B2 B1
#
# The coefficients can also be SymPy symbols and expressions:
#
#   >>> from sympy import symbols
#   >>> x, y = symbols('x y')
#   >>> (x * A1 - y * B1)**3
#   (2*x*y**2 + x*(x**2 + y**2)) A1 + (-2*x**2*y - y*(x**2 + y**2)) B1
#
# I put in an 'apply' method that will apply a function to each coefficient
# of a polynomial and replace the old coefficient with the result of the
# function:
#
#   >>> P = 3 * Id + x * A1
#   >>> P
#   3 Id + x A1
#   >>> P.apply(lambda x: 2 * x)
#   >>> P
#   6 Id + 2*x A1
#
# In particular, you can do things like P.apply(simplify), P.apply(factor),
# etc., to apply SymPy functions to the coefficients.
#
# Finally, the Polynomial class is implemented by subclassing the Python
# dictionary type, so you can use the dictionary methods and operations like
# P.keys() to get the monomials (with nonzero coefficients) appearing in the
# polynomial, P.values() to get the coefficients, P[A1 * B2] to get the
# coefficient in front of the A1 B2 term, etc.

from numbers import Real
from sympy import Add, Mul
from sys import modules

def mult_tuples(x, y):
    ind = 0
    ind0 = min(len(x), len(y))

    while (ind < ind0) and (x[-ind-1] == y[ind]):
        ind += 1

    if ind == 0:
        return x + y
    else:
        return x[:-ind] + y[ind:]

def chomp_empty(seq):
    """Return slice of sequence seq without trailing empty tuples."""
    n = len(seq)

    while (n > 0) and seq[n - 1] == ():
        n -= 1

    return seq[:n]

class Monomial:
    def __init__(self, *args):
        t = tuple(x if type(x) is tuple else (x,) for x in args)
        self.vars = chomp_empty(t)

    def __mul__(self, y):
        if type(y) is Monomial:
            t = tuple(map(mult_tuples, self.vars, y.vars))
            ls, ly = len(self.vars), len(y.vars)
            t += self.vars[ly:] if ls > ly else y.vars[ls:]

            return Monomial(*t)

        elif type(y) is Polynomial:
            return (+self) * y

        else:
            return Polynomial({self: y} if y != 0 else {})

    __rmul__ = __mul__

    def __pos__(self):
        return Polynomial({self: 1})

    def __neg__(self):
        return Polynomial({self: -1})
    
    def __add__(self, y):
        if type(y) is Monomial:
            return Polynomial({self: 1, y: 1} if self != y else {self: 2})
        else:
            return y + self

    def __sub__(self, y):
        if type(y) is Monomial:
            return Polynomial({self: 1, y: -1} if self != y else {})
        else:
            return self + (-y)

    def conjugate(self):
        return Monomial(*(tuple(reversed(ps)) for ps in self.vars))

    def order(self):
        return sum(map(len, self.vars))

    def cmp(self, y):
        ls, ly = self.order(), y.order()

        if ls != ly:
            return -1 if ls < ly else 1

        for u, v in zip(self.vars, y.vars):
            lu, lv = len(u), len(v)

            if (lu != lv):
                return -1 if lu > lv else 1

        for u, v in zip(self.vars, y.vars):
            if u != v:
                return -1 if u < v else 1

        return 0

    def __eq__(self, y):
        return self.cmp(y) == 0
    
    def __neq__(self, y):
        return self.cmp(y) != 0

    def __lt__(self, y):
        return self.cmp(y) < 0

    def __le__(self, y):
        return self.cmp(y) <= 0

    def __gt__(self, y):
        return self.cmp(y) > 0

    def __ge__(self, y):
        return self.cmp(y) >= 0

    def __hash__(self):
        return self.vars.__hash__()

    def __repr__(self):
        if self.order() != 0:
            return ' '.join(filter(None,
                                   (' '.join((chr(ord('A') + n) + str(x)
                                              for x in p))
                                    for n, p in enumerate(self.vars))))
        else:
            return 'Id'

def diop(site, x=1):
    """Make dichotomic variable from site and input number."""
    t = ((),) * site + ((x,),)
    return Monomial(*t)

def divar(name):
    """Make dichotomic variable from (string) name."""
    name = name.upper()

    if name == 'ID':
        return Monomial()
    else:
        return diop(ord(name[0]) - ord('A'), int(name[1:]))

def divars(names):
    """Return a tuple of the dichotomic variables in the string names."""
    return tuple(map(divar, names.split(' ')))

def bind_divars(names, module=modules['__main__']):
    """Create global variable bindings for dichotomic variables.
    
    This creates the dichotomic variables in names (which should be a
    space-separated string) and adds each name and corresponding
    dichotomic variable in the symbol table of module (the top level
    module named '__main__' by default)."""
    bindings = vars(module)

    for name in names.split(' '):
        bindings[name] = divar(name)

class Polynomial(dict):
    def apply(self, f):
        for k in list(self.keys()):
            new_val = f(self[k])

            if new_val != 0:
                self[k] = new_val
            else:
                del self[k]

    def __iadd__(self, y):
        if type(y) is Polynomial:
            for k, v in y.items():
                if k in self:
                    sk = self[k] + v

                    if sk != 0:
                        self[k] = sk
                    else:
                        del self[k]
                else:
                    self[k] = v
        else:
            if y not in self:
                self[y] = 1
            else:
                if self[y] != -1:
                    self[y] += 1
                else:
                    del self[y]  

        return self

    def __add__(self, y):
        p = Polynomial(self.copy())
        p += y
        return p

    def __neg__(self):
        p = Polynomial()
        for k, v in self.items():
            p[k] = -v
        return p

    def __sub__(self, y):
        return self + (-y)

    def __mul__(self, y):
        if type(y) is Polynomial:
            p = Polynomial()

            for ks, vs in self.items():
                for ky, vy in y.items():
                    k, v = ks * ky, vs * vy

                    if k not in p:
                        p[k] = v
                    elif p[k] != -v:
                        p[k] += v
                    else:
                        del p[k]

            return p

        elif type(y) is Monomial:
            return self * (+y)

        elif y != 0:
            p = Polynomial(self.copy())

            for k in self.keys():
                p[k] *= y

            return p
        else:
            return Polynomial({})

    __rmul__ = __mul__

    def __pow__(self, k):
        n = self
        p = n if k % 2 == 1 else Monomial()
        k >>= 1

        while k > 0:
            n = n * n

            if k % 2 == 1:
                p = p * n

            k >>= 1

        return p

    def conjugate(self):
        return Polynomial({m.conjugate(): cf.conjugate()
                               for m, cf in self.items()})

    def __repr__(self):
        keys = sorted(self.keys())

        if len(keys) == 0:
            return '0'

        k, *keys = keys

        x = self[k]

        if x == 1:
            rep = ''
        elif x == -1:
            rep = '-'
        elif type(x) is Add:
            rep = '(' + str(x) + ') '
        else:
            rep = str(x) + ' '

        rep += str(k)

        for k in keys:
            x = self[k]

            if x == 1:
                rep += ' +'
            elif x == -1:
                rep += ' -'
            elif isinstance(x, Real):
                if x >= 0:
                    rep += ' + ' + str(x)
                else:
                    rep += ' - ' + str(-x) 
            elif type(x) is Add:
                rep += ' + (' + str(x) + ')'
            elif type(x) is Mul and x.args[0].is_real \
                 and x.args[0].is_number and x.args[0] < 0:
                rep += ' - ' + str(-x)
            else:
                rep += ' + ' + str(x)

            rep += ' ' + str(k)

        return rep

def conj(x):
    """Return conjugate of x."""
    return x.conjugate()

def conjx(x, *args):
    """Return the conjugate of x multiplied by arguments *args."""
    result = x.conjugate()

    for y in args:
        result *= y

    return result
    
def sqr(x):
    """Return the conjugate of x multiplied by x."""
    return x.conjugate() * x


==> anc/pa1_mermin_sos.py <==
#!/bin/python3
from sympy import symbols, cos, sin, expand_trig, factor, simplify
from divars import divars


# There are coefficients in the SOS that depend on theta/2 and phi/2.
# Expressing the SOS in terms of variables y = theta/2 and x = phi/2 makes it
# easier for SymPy to simplify. theta and phi are substituted back in later
# below.

x, y = symbols('x y')

theta = 2*y
phi = 2*x


# Basis operators that the SOS is defined in terms of.

Id, A1, A2, B1, B2, C1, C2 = divars('Id A1 A2 B1 B2 C1 C2')

R11 = cos(phi) * (B1 + C1) + sin(phi) * (B2 + C2) - A1 * (B1 + C1)
R12 = cos(theta) * (B2 + C2) - A1 * (B2 + C2) + sin(theta) * A2 * (B1 + C1)
R13 = sin(phi) * (B1 + C1) - cos(phi) * (B2 + C2) - A1 * (B2 + C2)
R14 = cos(theta) * (B1 + C1) - A1 * (B1 + C1) - sin(theta) * A2 * (B2 + C2)

R21 = cos(phi) * (B1 - C1) + sin(phi) * (B2 - C2) + A1 * (B1 - C1)
R22 = cos(theta) * (B2 - C2) - A1 * (B2 - C2) + sin(theta) * A2 * (B1 - C1)
R23 = sin(phi) * (B1 - C1) - cos(phi) * (B2 - C2) + A1 * (B2 - C2)
R24 = cos(theta) * (B1 - C1) - A1 * (B1 - C1) - sin(theta) * A2 * (B2 - C2)


# Parameters in the SOS. a and b are redefined below; these can be commented
# out if you want to leave the SOS in terms of a and b.

a, b, c, d = symbols('a b c d')

a = sin(x) / (4 * cos(y))
b = cos(x) / (4 * cos(y))


# The SOS decomposition itself. Note that the operators P11--P22 are intended
# to be Hermitian (equal to their Hermitian conjugates) for the range of
# values of theta that it is supposed to work for, so we just square them.

P11 = a * R11 + b * R12 - b * R13 - a * R14
P12 = c * R11 - d * R13

P21 = b * R21 + a * R22 + a * R23 + b * R24
P22 = d * R21 + c * R23

O = P11**2 + P12**2 + P21**2 + P22**2


# The Mermin operators

I1 = A1 * B1 * C1 - A1 * B2 * C2 - A2 * B1 * C2 - A2 * B2 * C1
I2 = A1 * B1 * C2 + A1 * B2 * C1 + A2 * B1 * C1 - A2 * B2 * C2


# The target expansion

T = (1 + sin(theta)) * Id - cos(theta) * A1 \
    - (sin(theta) / 2) * (cos(phi) * I1 + sin(phi) * I2)


# Difference between the SOS decomposition and target expansion. We want to
# show that this is zero.

D = O - T


# Simplify the coefficients.

D.apply(simplify)


# Substitute theta and phi back in in place of 2*y and 2*x.

theta, phi = symbols('theta phi')
D.apply(lambda c: c.subs({y: theta/2, x: phi/2}))


# We found that this sequence of simplifications of the coefficients gets
# them in a convenient form.

D.apply(expand_trig)
D.apply(simplify)
D.apply(factor)


# Substitute in that
#
#   8 c^2 + 8 d^2 - sin(theta) = 0 ,
#
#   8 cos(phi) c^2 - 16 sin(phi) c d - 8 cos(phi) d^2 - cos(theta) = 0 .
#
# The SOS is valid as long as there are real-valued c and d that satisfy
# these constraints (in which case P12 and P22 are Hermitian and it is
# justified to square them as is done above.

expr1 = 8 * c**2 + 8 * d**2 - sin(theta)
expr2 = 8 * c**2 * cos(phi) - 16*c*d * sin(phi) \
        - 8 * d**2 * cos(phi) - cos(theta)

D.apply(lambda c: c.subs({expr1: 0, expr2: 0}))


# Print the difference between the SOS and target operator. This should just
# be '0'.

print(D)


==> anc/pa1b1_mermin_sos.py <==
#!/bin/python3
from sympy import symbols, sqrt, factor
from divars import divars


# Operators that the SOS is defined in terms of.

l, m = symbols('l m')
Id, A1, A2, B1, B2, C1, C2 = divars('Id A1 A2 B1 B2 C1 C2')


R11 = (A1 + B1) * (Id - C1)
R12 = C1 - A1 * B1
R13 = (l - m)**2 * Id + (l + m)**2 * C1 - (l**2 - m**2) * (A1 + B1) \
     + 4*l*m * A2 * B2
R14 = (l - m)**2 * Id + m * (l + m) * (A1 + B1) - (l**2 - m**2) * C1 \
     + 2*l*m * (A2 + B2) * C2

R21 = (l - m)**2 * (A2 + B2) - 2 * (l - m)**2 * C2 \
      - (l**2 - m**2) * (A2 + B2) * C1 \
      + (l**2 - m**2) * (A1 + B2) * C2
R22 = (A2 + B2) - 2 * C2 - (A1 * B2 + A2 * B1) + (A1 + B1) * C2

R31 = (A1 - B1) * (Id + C1)
R32 = (l + m) * (A1 - B1) - 2 * m * (A2 - B2) * C2

R41 = (A2 - B2) * (Id - C1)
R42 = 2*m * (A2 - B2) - (l + m) * (A1 - B1) * C2
R43 = (l - m) * (A2 - B2) + (l + m) * (A1 * B2 - A2 * B1)


# The SOS decomposition itself.

P11 = (sqrt(l + m) / (4 * sqrt(m))) * (3 * m - l) * R11
P12 = sqrt((l**2 - m**2) * (3*m - l)) / (4 * sqrt(m)) * (R11 + 2 * R12)
P13 = sqrt(3*m - l) / (2 * sqrt(m) * (l + m)) * R13
P14 = (1 / (2 * sqrt(l*m))) * ((l - m) / (l + m) * R13 + R14)

P22 = sqrt(l * (l - m)) / 2 * R22

P31 = sqrt(l) * sqrt((l - m)**2 + 4*m**2) / (2 * sqrt(2*m)) * R31
P32 = sqrt(l * (3*m - l)) / (2 * sqrt(m * (l + m))) * R32

P41 = sqrt(l * (l - m)) / sqrt(2) * R41
P43 = sqrt(l * (l - m)) / (2 * (l + m)) * (R42 + R43)


O = P11**2 + P12**2 + P13**2 + P14**2 + P22**2 \
    + P31**2 + P32**2 + P41**2 + P43**2


# Target operator that we want to show that the SOS above expands to.

T = (3*l + m)*(l + 3*m) * Id - (l - m) * (l + 3*m) * (A1 + B1 + A1 * B1) \
    - 4*l*m * (A1 * B1 * C1 - A1 * B2 * C2 - A2 * B1 * C2 - A2 * B2 * C1)


# Take the difference of the SOS expansion and target operator, simplify the
# coefficients (using the SymPy function 'factor'), and print the result. The
# result should be '0'.

D = O - T

D.apply(factor)

print(D)


==> anc/readme.txt <==
Python scripts that check that the SOS decompositions in the paper expand to
the target operators (the operators whose expectation values are the tangents
of the guessing probablity curves, rearranged to be positive
semidefinite). These can be run in a terminal, e.g.:

  $ python3 pa1_mermin_sos.py

and

  $ python3 pa1b1_mermin_sos.py

If you want to run these you will need version 3 of Python (Python 2 will not
work) and the SymPy package installed. You will also need the 'divars'
package (provided) in the same directory that you run the above scripts
from. They may (particularly the first one) take some moments to run. They
compute and simplify the difference between the SOS expansion and target
operator, use SymPy functions to simplify the coefficients, and print the
result (which should be zero). Comments in these files explain in a bit more
detail what they are doing, though most of the code should be self
explanatory (much of it is just transcription of the SOS decompositions in
the paper).

The included 'divars' package supports doing arithmetic with dichotomic
operators (operators that square to the identity). It can be used
independently of the above scripts. If you want to try it out then start
Python 3 from a directory containing the 'divars.py' file. To illustrate its
use, a short example interactive session might look like this:

  $ python3 -q
  >>> from divars import divars
  >>> Id, A1, A2, B1, B2 = divars('Id A1 A2 B1 B2')
  >>> (Id + A1)**2
  2 Id + 2 A1
  >>> S = A1 * (B1 + B2) + A2 * (B1 - B2)
  >>> S
  A1 B1 + A1 B2 + A2 B1 - A2 B2
  >>> S**2
  4 Id - A1 A2 B1 B2 + A1 A2 B2 B1 + A2 A1 B1 B2 - A2 A1 B2 B1
  >>> from sympy import symbols
  >>> x, y = symbols('x y')
  >>> (x * A1 - y * A2)**2
  (x**2 + y**2) Id - x*y A1 A2 - x*y A2 A1
  >>> (x * A1 - y * B1)**2
  (x**2 + y**2) Id - 2*x*y A1 B1

